Automated high-frequency quantification of fish communities and biomass using computer vision

Quantifying fish community structure is essential for understanding biodiversity and ecosystem responses in a changing environment, yet existing survey methods provide limited high-frequency, quantitative observations. Conventional approaches, including catch-based methods, underwater visual censuses, and environmental DNA metabarcoding, either require intensive labor or lack reliable estimates of abundance and biomass. Here, we develop an automated framework for quantifying fish communities from underwater video using computer vision. Using videos acquired with a custom-made stereo camera system, the framework integrates deep learning-based fish identification, multi-object tracking, and 3D reconstruction to estimate species-level abundance and biomass. We applied the approach to a reef fish community over a 20-day period with hourly daytime observations, revealing dynamic fluctuations in species richness, abundance, and biomass associated with changes in species composition. By comparing fish communities estimated from visual census and environmental DNA surveys, we demonstrate that our method provides complementary strengths for continuous, non-invasive, and quantitative monitoring of consistently observed species. This approach provides a scalable foundation for long-term monitoring and advances the capacity to resolve fine-scale temporal dynamics in fish communities.

==> anc/SupplementaryInformationTEX.tex <==
\documentclass[11pt]{article}
\usepackage[utf8]{inputenc}
\usepackage[T1]{fontenc}
\usepackage[margin=1in]{geometry}
\usepackage{graphicx}
\usepackage{booktabs}
\usepackage{longtable}
\usepackage{array}
\usepackage{adjustbox}
\usepackage{seqsplit}
\usepackage{caption}
\usepackage{hyperref}
\hypersetup{hidelinks}
\captionsetup[figure]{labelformat=empty,labelsep=none}
\captionsetup[table]{labelformat=empty,labelsep=none}
\setlength{\parindent}{0pt}
\setlength{\parskip}{0.75em}
\begin{document}
\section*{Supplementary materials for}
\vspace{0.3em}
{\Large\bfseries Automated high-frequency quantification of fish communities and biomass using computer vision\par}
\vspace{0.8em}
\begin{table}[htbp]
\centering
\caption{Table S1. Artificial DNA sequences used for the quantitative eDNA metabarcoding.}
\scriptsize
\setlength{\tabcolsep}{4pt}
\renewcommand{\arraystretch}{1.05}
\begin{adjustbox}{max width=\textwidth}
\begin{tabular}{p{0.18\textwidth}p{0.76\textwidth}}
\toprule
Concentration & Sequence (5' --3') \\
\midrule
5 copies $\mu$L-1 & \seqsplit{GTCGGTAAAACTCGTGCCAGCCACCGCGGTTATACGACAGGCCCAAGTTGAACGCAGTCGGCGTAAAGAGTGGTTAAAAGGGTGAGTTGCTAAAGCCGAAACCCTGCTCCGCTGTTATACGTTACGTAAAACGAGAATATCGCTTACGAAAGTAGCTTTAAATAGGATCCAGGAACCCACGAAAGCTAAGAAACAAACTGGGATTAGATACCCCACTATG} \\
10 copies $\mu$L-1 & \seqsplit{GTCGGTAAAACTCGTGCCAGCCACCGCGGTTATACGACAGGCCCAAGTTGATCTTGAACGGCGTAAAGAGTGGTTAGATTTCCCTACTGCTAAAGCCGAAGCACCGCCGTGCTGTTATACGTGCCTCACAGTGAGAAGGGCGAAAACGAAAGTAGCTTTATTTCCGTCACGCGAACCCACGAAAGCTAAGAAACAAACTGGGATTAGATACCCCACTATG} \\
20 copies $\mu$L-1 & \seqsplit{GTCGGTAAAACTCGTGCCAGCCACCGCGGTTATACGACAGGCCCAAGTTGAAGCGACGCGGCGTAAAGAGTGGTTATCACTAGAAGATCCTAAAGCCGAAGCACTTCGCCGCTGTTATACGCCCACCGCTATCGGAATCACCCCAACGAAAGTAGCTTTATGCGTTAAATCGGAACCCACGAAAGCTAAGAAACAAACTGGGATTAGATACCCCACTATG} \\
40 copies $\mu$L-1 & \seqsplit{GTCGGTAAAACTCGTGCCAGCCACCGCGGTTATACGACAGGCCCAAGTTGAGATCCCACGGCGTAAAGAGTGGTTAGAACCGGAAACGCGTAAAGCCGAAGAACATCAGTGCTGTTATACGCATTCGATTAGGTGAATTTCAGTAACGAAAGTAGCTTTACCGATCAAATCCGAACCCACGAAAGCTAAGAAACAAACTGGGATTAGATACCCCACTATG} \\
\bottomrule
\end{tabular}
\end{adjustbox}
\end{table}
\begin{table}[htbp]
\centering
\caption{Table S2. Primer sequences.}
\scriptsize
\setlength{\tabcolsep}{4pt}
\renewcommand{\arraystretch}{1.05}
\begin{adjustbox}{max width=\textwidth}
\begin{tabular}{p{0.23\textwidth}p{0.60\textwidth}p{0.08\textwidth}}
\toprule
Primer & Primer sequence (5' --3')\textsuperscript{1,2} & Length \\
\midrule
1st PCR &  &  \\
MiFish-E-Forward-v2 & \seqsplit{ACACTCTTTCCCTACACGACGCTCTTCCGATCTNNNNNNRGTTGGTAAATCTCGTGCCAGC} & 61 \\
MiFish-E-Reverse-v2 & \seqsplit{GTGACTGGAGTTCAGACGTGTGCTCTTCCGATCTNNNNNNGCATAGTGGGGTATCTAATCCTAGTTTG} & 68 \\
MiFish-U-Forward & \seqsplit{ACACTCTTTCCCTACACGACGCTCTTCCGATCTNNNNNNGTCGGTAAAACTCGTGCCAGC} & 60 \\
MiFish-U-Reverse & \seqsplit{GTGACTGGAGTTCAGACGTGTGCTCTTCCGATCTNNNNNNCATAGTGGGGTATCTAATCCCAGTTTG} & 67 \\
MiFish-U2-Forward & \seqsplit{ACACTCTTTCCCTACACGACGCTCTTCCGATCTNNNNNNGCCGGTAAAACTCGTGCCAGC} & 60 \\
MiFish-U2-Reverse & \seqsplit{GTGACTGGAGTTCAGACGTGTGCTCTTCCGATCTNNNNNNCATAGGAGGGTGTCTAATCCCCGTTTG} & 67 \\
2nd PCR &  &  \\
2nd PCR Forward & \seqsplit{AATGATACGGCGACCACCGAGATCTACACXXXXXXXXACACTCTTTCCCTACACGACGCTCTTCCGATCT} & 70 \\
2nd PCR Reverse & \seqsplit{CAAGCAGAAGACGGCATACGAGATXXXXXXXXGTGACTGGAGTTCAGACGTGTGCTCTTCCGATCT} & 66 \\
\bottomrule
\end{tabular}
\end{adjustbox}
\par\vspace{0.25em}
\raggedright\scriptsize
\textsuperscript{1} N in the middle of the 1st PCR primers was added to enhance cluster separation on flow cells.\\
\textsuperscript{2} X in the 2nd PCR primers represents index sequences to identify each sample.
\end{table}
\newpage
\begin{center}
\captionof{table}{Table S3. Class-wise mean performance of the four species detection models.}
\scriptsize
\setlength{\tabcolsep}{3pt}
\setlength{\LTleft}{0pt}
\setlength{\LTright}{0pt}
\begin{longtable}{p{0.42\textwidth}rrrrrrr}
\toprule
Class & Number of images & Number of instances & Precision & Recall & F1 & mAP50 & mAP50--95 \\
\midrule
\textit{Triaenodon obesus} & 10 & 10 & 0.80 & 0.98 & 0.87 & 0.99 & 0.80 \\
Family Muraenidae & 10 & 10 & 0.64 & 1 & 0.78 & 0.99 & 0.99 \\
\textit{Aulostomus chinensis} & 21 & 21 & 0.83 & 0.80 & 0.81 & 0.86 & 0.84 \\
\textit{Fistularia commersonii} & 29 & 29 & 0.21 & 0.58 & 0.30 & 0.30 & 0.14 \\
Family Mugilidae & 16 & 44 & 0.53 & 0.58 & 0.55 & 0.53 & 0.36 \\
\textit{Crenimugil crenilabis} & 13 & 90 & 0.82 & 0.70 & 0.71 & 0.83 & 0.67 \\
\textit{Tylosurus crocodilus} & 255 & 466 & 0.62 & 0.83 & 0.71 & 0.73 & 0.63 \\
Family Belonidae & 483 & 1122 & 0.64 & 0.75 & 0.69 & 0.71 & 0.60 \\
Family Serranidae & 18 & 18 & 0.90 & 0.99 & 0.94 & 0.99 & 0.88 \\
\textit{Plectropomus laevis} & 13 & 13 & 0.91 & 0.23 & 0.29 & 0.36 & 0.27 \\
\textit{Plectropomus leopardus} & 10 & 10 & 0.73 & 0.87 & 0.78 & 0.95 & 0.82 \\
\textit{Labracinus cyclophthalmus} & 28 & 28 & 0.93 & 0.82 & 0.87 & 0.93 & 0.84 \\
\textit{Caranx melampygus} & 10 & 13 & 0.62 & 1 & 0.76 & 0.95 & 0.93 \\
\textit{Scomberoides lysan} & 10 & 11 & 0.60 & 0.45 & 0.51 & 0.59 & 0.52 \\
Genus \textit{Caranx} & 28 & 29 & 0.83 & 0.40 & 0.54 & 0.65 & 0.58 \\
\textit{Plectorhinchus lessonii} & 11 & 11 & 0.88 & 0.66 & 0.64 & 0.89 & 0.85 \\
\textit{Scolopsis lineata} & 76 & 84 & 0.73 & 0.66 & 0.69 & 0.70 & 0.52 \\
\textit{Mulloidichthys flavolineatus} & 11 & 11 & 0.68 & 1 & 0.81 & 0.99 & 0.92 \\
\textit{Parupeneus multifasciatus} & 42 & 42 & 0.78 & 0.41 & 0.52 & 0.70 & 0.61 \\
\textit{Parupeneus cyclostomus} & 12 & 12 & 0.61 & 0.33 & 0.43 & 0.42 & 0.29 \\
\textit{Chaetodon plebeius} & 28 & 28 & 0.97 & 0.78 & 0.85 & 0.90 & 0.76 \\
\textit{Chaetodon vagabundus} & 230 & 274 & 0.82 & 0.78 & 0.80 & 0.84 & 0.69 \\
\textit{Chaetodon lunulatus} & 48 & 59 & 0.89 & 0.55 & 0.67 & 0.71 & 0.63 \\
\textit{Chaetodon auriga} & 34 & 41 & 0.86 & 0.54 & 0.66 & 0.68 & 0.59 \\
Genus Heniochus & 15 & 15 & 0.68 & 0.50 & 0.58 & 0.57 & 0.51 \\
\textit{Chaetodon melannotus} & 64 & 64 & 0.66 & 0.86 & 0.74 & 0.81 & 0.73 \\
\textit{Chaetodon auripes} & 10 & 10 & 0.67 & 0.62 & 0.64 & 0.72 & 0.71 \\
\textit{Chaetodon lineolatus} & 10 & 10 & 0.68 & 1 & 0.81 & 0.95 & 0.85 \\
\textit{Chaetodon lunula} & 12 & 12 & 0.29 & 0.15 & 0.20 & 0.26 & 0.22 \\
Family Chaetodontidae & 53 & 60 & 0.24 & 0.06 & 0.10 & 0.12 & 0.09 \\
\textit{Chaetodon ephippium} & 12 & 12 & 0.89 & 0.81 & 0.84 & 0.90 & 0.68 \\
\textit{Chaetodon rafflesii} & 102 & 134 & 0.81 & 0.89 & 0.85 & 0.90 & 0.83 \\
\textit{Pomacanthus semicirculatus} & 11 & 11 & 0.59 & 0.42 & 0.48 & 0.64 & 0.32 \\
\textit{Neoglyphidodon melas} & 64 & 65 & 0.90 & 0.80 & 0.84 & 0.92 & 0.83 \\
\textit{A. curacao} or \textit{A. sexfasciatus} & 30 & 46 & 0.34 & 0.12 & 0.18 & 0.21 & 0.17 \\
\textit{Pomachromis richardsoni} & 1117 & 5164 & 0.82 & 0.92 & 0.87 & 0.93 & 0.73 \\
\textit{Pomacentrus philippinus} & 45 & 45 & 0.42 & 0.59 & 0.49 & 0.42 & 0.42 \\
Genus \textit{Pomacentrus} & 101 & 101 & 0.45 & 0.53 & 0.49 & 0.51 & 0.50 \\
\textit{Neoglyphidodon nigroris} & 232 & 235 & 0.86 & 0.85 & 0.86 & 0.93 & 0.85 \\
\textit{Chrysiptera rex} & 80 & 93 & 0.58 & 0.64 & 0.61 & 0.62 & 0.36 \\
\textit{A. curacao} or \textit{A. vaigiensis} or \textit{A. sexfasciatus} & 68 & 129 & 0.19 & 0.28 & 0.23 & 0.18 & 0.12 \\
\textit{Abudefduf sexfasciatus} & 254 & 466 & 0.52 & 0.79 & 0.63 & 0.76 & 0.65 \\
Family Pomacentridae & 2091 & 2695 & 0.59 & 0.63 & 0.61 & 0.61 & 0.51 \\
Genus \textit{Stegastes} & 553 & 587 & 0.41 & 0.47 & 0.43 & 0.37 & 0.28 \\
\textit{A. vaigiensis} or \textit{A. sexfasciatus} & 227 & 568 & 0.47 & 0.61 & 0.53 & 0.44 & 0.24 \\
\textit{Abudefduf vaigiensis} & 31 & 40 & 0.64 & 0.39 & 0.48 & 0.58 & 0.45 \\
\textit{Plectroglyphidodon altus} & 329 & 365 & 0.62 & 0.71 & 0.66 & 0.73 & 0.65 \\
\textit{Amblyglyphidodon curacao} & 82 & 112 & 0.79 & 0.78 & 0.78 & 0.81 & 0.72 \\
Family Kyphosidae & 11 & 11 & 0.69 & 0.71 & 0.69 & 0.76 & 0.75 \\
\textit{Epibulus insidiator} & 19 & 19 & 0.82 & 0.79 & 0.81 & 0.81 & 0.65 \\
\textit{Stethojulis bandanensis} & 10 & 10 & 1 & 0 & 0 & 0.13 & 0.12 \\
\textit{Thalassoma hardwicke} & 225 & 264 & 0.74 & 0.83 & 0.78 & 0.85 & 0.69 \\
\textit{Gomphosus varius} & 12 & 12 & 0.57 & 0.50 & 0.53 & 0.52 & 0.41 \\
\textit{Hemigymnus melapterus} & 16 & 16 & 0.68 & 0.56 & 0.61 & 0.56 & 0.43 \\
\textit{Cheilinus trilobatus} & 41 & 41 & 0.83 & 0.69 & 0.75 & 0.76 & 0.71 \\
\textit{Halichoeres marginatus} & 40 & 40 & 0.33 & 0.12 & 0.18 & 0.14 & 0.13 \\
\textit{H. marginatus} or \textit{H. melanochir} & 20 & 20 & 0 & 0 & 0 & 0.03 & 0.03 \\
\textit{Hemigymnus fasciatus} & 193 & 194 & 0.84 & 0.79 & 0.81 & 0.87 & 0.63 \\
\textit{Halichoeres melanochir} & 14 & 14 & 0.75 & 0 & 0 & 0.11 & 0.11 \\
\textit{Cheilinus fasciatus} & 13 & 13 & 0.83 & 1 & 0.91 & 0.99 & 0.96 \\
Family Labridae & 156 & 162 & 0.52 & 0.28 & 0.36 & 0.39 & 0.34 \\
\textit{Coris aygula} & 10 & 10 & 0.90 & 0.61 & 0.63 & 0.84 & 0.76 \\
\textit{Labroides bicolor} & 11 & 11 & 1 & 0.26 & 0.34 & 0.48 & 0.43 \\
\textit{Halichoeres biocellatus} & 10 & 10 & 0.70 & 0.97 & 0.81 & 0.95 & 0.69 \\
\textit{Chlorurus spilurus} & 16 & 17 & 0.87 & 0.17 & 0.23 & 0.37 & 0.37 \\
\textit{Scarus forsteni} & 115 & 115 & 0.49 & 0.54 & 0.51 & 0.52 & 0.48 \\
\textit{Scarus schlegeli} & 19 & 19 & 0.47 & 0.25 & 0.33 & 0.31 & 0.29 \\
\textit{Scarus rivulatus} & 10 & 10 & 0.43 & 1 & 0.60 & 0.92 & 0.92 \\
\textit{Scarus rubroviolaceus} & 19 & 19 & 0.83 & 0.80 & 0.82 & 0.87 & 0.70 \\
\textit{Chlorurus bowersi} & 10 & 10 & 1 & 0 & 0 & 0.35 & 0.30 \\
\textit{Cetoscarus ocellatus} & 15 & 15 & 0.89 & 0.95 & 0.92 & 0.98 & 0.81 \\
\textit{Scarus ghobban} & 10 & 10 & 0.74 & 1 & 0.85 & 0.99 & 0.92 \\
\textit{Scarus prasiognathos} & 10 & 11 & 0.40 & 0.60 & 0.48 & 0.66 & 0.64 \\
Family Scaridae & 278 & 302 & 0.43 & 0.40 & 0.41 & 0.37 & 0.34 \\
\textit{Meiacanthus kamoharai} & 64 & 64 & 0.92 & 0.73 & 0.81 & 0.84 & 0.70 \\
Family Blenniidae & 10 & 10 & 0.67 & 1 & 0.80 & 0.99 & 0.99 \\
\textit{Siganus spinus} & 14 & 24 & 1 & 0 & 0 & 0.13 & 0.13 \\
\textit{Siganus virgatus} & 104 & 178 & 0.86 & 0.61 & 0.71 & 0.76 & 0.66 \\
\textit{Siganus corallinus} & 10 & 18 & 0.65 & 0.18 & 0.24 & 0.28 & 0.28 \\
Family Siganidae & 27 & 30 & 0.44 & 0.25 & 0.32 & 0.28 & 0.28 \\
\textit{Zanclus cornutus} & 138 & 161 & 0.89 & 0.83 & 0.86 & 0.94 & 0.68 \\
\textit{Ctenochaetus striatus} & 145 & 161 & 0.40 & 0.56 & 0.47 & 0.39 & 0.37 \\
\textit{N. unicornis} or \textit{N. brachycentron} & 21 & 21 & 0.75 & 0 & 0 & 0.04 & 0.03 \\
\textit{Naso unicornis} & 390 & 451 & 0.73 & 0.76 & 0.75 & 0.81 & 0.71 \\
\textit{Zebrasoma velifer} & 838 & 838 & 0.88 & 0.94 & 0.91 & 0.96 & 0.78 \\
\textit{A. nigrofuscus} or \textit{C. striatus} & 273 & 382 & 0.44 & 0.60 & 0.51 & 0.51 & 0.49 \\
Family Acanthuridae & 1263 & 1942 & 0.68 & 0.71 & 0.69 & 0.73 & 0.66 \\
\textit{Naso lituratus} & 28 & 28 & 0.86 & 0.29 & 0.44 & 0.38 & 0.33 \\
\textit{Acanthurus nigrofuscus} & 56 & 75 & 0.39 & 0.23 & 0.29 & 0.23 & 0.23 \\
\textit{Naso brachycentron} & 25 & 25 & 0.47 & 0.38 & 0.42 & 0.42 & 0.40 \\
\textit{Acanthurus lineatus} & 10 & 10 & 0.68 & 0.88 & 0.76 & 0.89 & 0.89 \\
\textit{Ctenochaetus binotatus} & 10 & 10 & 0.43 & 0.50 & 0.46 & 0.53 & 0.47 \\
\textit{Acanthurus blochii} & 10 & 10 & 0.64 & 1 & 0.78 & 0.99 & 0.99 \\
Genus Acanthurus & 14 & 40 & 0 & 0 & 0 & 0.03 & 0.02 \\
Genus Sphyraena & 10 & 10 & 0.90 & 0.96 & 0.92 & 0.99 & 0.81 \\
Family Balistidae & 16 & 20 & 0 & 0 & 0 & 0.03 & 0.03 \\
\textit{Balistoides viridescens} & 12 & 14 & 0.45 & 0.09 & 0.13 & 0.25 & 0.18 \\
\textit{Rhinecanthus verrucosus} & 167 & 167 & 0.81 & 0.72 & 0.76 & 0.81 & 0.71 \\
\textit{Aluterus scriptus} & 11 & 11 & 0.94 & 0.65 & 0.76 & 0.72 & 0.70 \\
\textit{Cantherhines dumerilii} & 10 & 10 & 0.53 & 0.58 & 0.55 & 0.68 & 0.56 \\
\textit{Oxymonacanthus longirostris} & 29 & 30 & 0.90 & 0.08 & 0.13 & 0.26 & 0.16 \\
Family Ostraciidae & 31 & 31 & 0.76 & 0.45 & 0.56 & 0.55 & 0.46 \\
\textit{Ostracion cubicum} & 21 & 21 & 0.52 & 0.01 & 0.02 & 0.15 & 0.11 \\
\textit{Ostracion meleagris} & 16 & 16 & 0.90 & 0.05 & 0.07 & 0.17 & 0.13 \\
\textit{Arothron nigropunctatus} & 19 & 20 & 0.67 & 0.05 & 0.08 & 0.15 & 0.12 \\
\textit{Canthigaster valentini} & 22 & 22 & 0.89 & 0.52 & 0.57 & 0.71 & 0.45 \\
\textit{Diodon hystrix} & 21 & 21 & 0.72 & 0.79 & 0.75 & 0.83 & 0.83 \\
Family Diodontidae & 19 & 20 & 0.90 & 0.22 & 0.27 & 0.44 & 0.42 \\
\bottomrule
\end{longtable}
\end{center}
\newpage
\begin{center}
\captionof{table}{Table S4. Class-wise performance of multi-object tracking.}
\tiny
\setlength{\tabcolsep}{2pt}
\setlength{\LTleft}{0pt}
\setlength{\LTright}{0pt}
\begin{longtable}{p{0.33\textwidth}rrrrrrrrrrrr}
\toprule
Class & MOTA & IDF1 & HOTA & MT & ML & FP & FN & IDs & GT\_ID & GT\_Det & PR\_ID & PR\_Det \\
\midrule
\textit{Aulostomus chinensis} & 0.99 & 0.99 & 0.99 & 1 & 0 & 0 & 3 & 0 & 1 & 225 & 1 & 222 \\
Family Belonidae & 0.52 & 0.63 & 0.56 & 9 & 10 & 139 & 2144 & 6 & 30 & 4041 & 29 & 2036 \\
\textit{Tylosurus crocodilus} & 0.91 & 0.95 & 0.94 & 9 & 0 & 152 & 24 & 1 & 9 & 1463 & 13 & 1591 \\
\textit{Scolopsis lineata} & 0.85 & 0.92 & 0.85 & 1 & 0 & 0 & 12 & 0 & 1 & 82 & 1 & 70 \\
\textit{Chaetodon melannotus} & 0.41 & 0.58 & 0.62 & 1 & 1 & 0 & 26 & 0 & 2 & 44 & 1 & 18 \\
\textit{Chaetodon vagabundus} & 0.81 & 0.83 & 0.72 & 2 & 0 & 10 & 22 & 1 & 2 & 280 & 4 & 268 \\
Genus \textit{Pomacentrus} & 0 & 0 & 0 & 0 & 4 & 0 & 145 & 0 & 4 & 145 & 0 & 0 \\
Family Pomacentridae & 0.37 & 0.49 & 0.43 & 4 & 11 & 45 & 646 & 0 & 25 & 1113 & 17 & 512 \\
Genus \textit{Stegastes} & 0.12 & 0.14 & 0.16 & 1 & 3 & 20 & 144 & 1 & 4 & 226 & 3 & 102 \\
\textit{Pomacentrus philippinus} & 0.97 & 0.99 & 0.97 & 3 & 0 & 0 & 10 & 0 & 3 & 420 & 3 & 410 \\
\textit{Neoglyphidodon nigroris} & 0.56 & 0.74 & 0.66 & 3 & 1 & 38 & 241 & 1 & 7 & 858 & 8 & 655 \\
\textit{Amblyglyphidodon curacao} & 0.74 & 0.55 & 0.53 & 0 & 0 & 0 & 45 & 2 & 1 & 180 & 3 & 135 \\
\textit{Pomachromis richardsoni} & 0.84 & 0.82 & 0.81 & 30 & 1 & 75 & 188 & 13 & 35 & 1817 & 50 & 1704 \\
\textit{A. vaigiensis} or \textit{A. sexfasciatus} & 0.49 & 0.66 & 0.59 & 0 & 1 & 0 & 35 & 0 & 2 & 69 & 1 & 34 \\
\textit{Abudefduf vaigiensis} & 0 & 0 & 0 & 0 & 3 & 0 & 108 & 0 & 3 & 108 & 0 & 0 \\
\textit{Chrysiptera rex} & 0.05 & 0.12 & 0.09 & 0 & 7 & 10 & 274 & 0 & 9 & 315 & 3 & 51 \\
\textit{Abudefduf sexfasciatus} & 0.54 & 0.65 & 0.65 & 11 & 0 & 285 & 191 & 9 & 19 & 1054 & 28 & 1148 \\
\textit{Plectroglyphidodon altus} & 0 & 0 & 0 & 0 & 1 & 0 & 158 & 0 & 1 & 158 & 0 & 0 \\
\textit{Epibulus insidiator} & 0 & 0 & 0 & 0 & 1 & 0 & 50 & 0 & 1 & 50 & 0 & 0 \\
\textit{Thalassoma hardwicke} & 0 & 0 & 0 & 0 & 2 & 0 & 53 & 0 & 2 & 53 & 0 & 0 \\
\textit{Hemigymnus fasciatus} & 0.24 & 0.38 & 0.22 & 0 & 0 & 0 & 13 & 0 & 1 & 17 & 1 & 4 \\
\textit{Hemigymnus melapterus} & 0 & 0 & 0 & 0 & 1 & 0 & 199 & 0 & 1 & 199 & 0 & 0 \\
\textit{Scarus forsteni} & 0.98 & 0.99 & 0.98 & 1 & 0 & 0 & 1 & 0 & 1 & 60 & 1 & 59 \\
\textit{Scarus rivulatus} & 0 & 0 & 0 & 0 & 2 & 0 & 137 & 0 & 2 & 137 & 0 & 0 \\
\textit{Calotomus carolinus} & 0 & 0 & 0 & 0 & 3 & 0 & 134 & 0 & 3 & 134 & 0 & 0 \\
Family Blenniidae & 0 & 0 & 0 & 0 & 2 & 0 & 254 & 0 & 2 & 254 & 0 & 0 \\
\textit{Meiacanthus kamoharai} & 0 & 0 & 0 & 0 & 2 & 0 & 106 & 0 & 2 & 106 & 0 & 0 \\
Family Siganidae & 0 & 0 & 0 & 0 & 4 & 0 & 185 & 0 & 4 & 185 & 0 & 0 \\
\textit{Zanclus cornutus} & 0.69 & 0.74 & 0.63 & 1 & 0 & 0 & 94 & 1 & 2 & 308 & 3 & 214 \\
Family Acanthuridae & 0.22 & 0.41 & 0.40 & 4 & 4 & 88 & 256 & 1 & 11 & 563 & 9 & 395 \\
\textit{Zebrasoma veliferum} & 0.99 & 1.00 & 0.99 & 1 & 0 & 0 & 1 & 0 & 1 & 152 & 1 & 151 \\
\textit{Ctenochaetus binotatus} & 0 & 0 & 0 & 0 & 1 & 0 & 21 & 0 & 1 & 21 & 0 & 0 \\
\textit{Acanthurus nigrofuscus} & 0.26 & 0.47 & 0.45 & 4 & 2 & 101 & 250 & 1 & 6 & 432 & 7 & 283 \\
\textit{A. nigrofuscus} or \textit{C. striatus} & -0.47 & 0.15 & 0.17 & 1 & 2 & 40 & 70 & 0 & 3 & 86 & 2 & 56 \\
\textit{Ctenochaetus striatus} & 0.58 & 0.61 & 0.60 & 6 & 3 & 5 & 133 & 0 & 9 & 687 & 7 & 559 \\
\textit{Naso unicornis} & 0.52 & 0.59 & 0.56 & 4 & 1 & 86 & 272 & 2 & 9 & 837 & 13 & 651 \\
\textit{Rhinecanthus verrucosus} & 0.32 & 0.33 & 0.32 & 1 & 2 & 0 & 90 & 0 & 3 & 179 & 1 & 89 \\
\textit{Arothron nigropunctatus} & 0 & 0 & 0 & 0 & 1 & 0 & 154 & 0 & 1 & 154 & 0 & 0 \\
\bottomrule
\end{longtable}
\par
\end{center}
\begin{figure}[p]
\centering
\includegraphics[width=0.5\textwidth]{figs/figS1.pdf}
\caption{Figure S1. Mean mAP50 across rarity groups. Open circles indicate class-wise mAP50 values averaged across the four detection models. Closed triangles represent group means. Rarity groups were defined by the number of instances: rare (<20), normal (20--99), and common ($\geq$100). The number of classes in each group was 44 (rare), 37 (normal), and 27 (common).}
\end{figure}
\begin{figure}[p]
\centering
\includegraphics[width=0.95\textwidth]{figs/figS2.pdf}
\caption{Figure S2. Camera views and two-dimensional distributions of detected fish during each observation period. Observation volumes were estimated from point clouds.}
\end{figure}
\begin{figure}[p]
\centering
\includegraphics[width=0.95\textwidth]{figs/figS3.pdf}
\caption{Figure S3. (A) Relationship between water turbidity and fish--camera distance (Y), with representative images. (B) Temporal fluctuation of turbidity over the 20-day survey period.}
\end{figure}
\begin{figure}[p]
\centering
\includegraphics[width=0.95\textwidth]{figs/figS4.pdf}
\caption{Figure S4. (A) Length and (B) weight distributions of each species observed during the study period. Boxplots show summary statistics, and points represent individual fish. Length was estimated by the 3D reconstructed body points, and weight was derived using a species-specific length-weight relationship.}
\end{figure}
\begin{figure}[p]
\centering
\includegraphics[width=0.8\textwidth]{figs/figS5.pdf}
\caption{Figure S5. Venn diagrams illustrating the overlap in fish detected by different survey methods. Values represent the number and percentage of fish detected exclusively by each method and those shared among methods.}
\end{figure}
\end{document}

==> anc/SupplementaryVideos.txt <==
Due to arXiv's size limitation, the videos can be found in YouTube.
Supplementary Video 1: https://youtu.be/TPBEcjYdGIw
Supplementary Video 2: https://youtu.be/SIEUe2GdhNs
Supplementary Video 3: https://youtu.be/NMa6nrSoaIA
